Phantom categories on 3-vertex directed DG quivers

We construct infinitely many pairwise non-derived-Morita-equivalent phantom categories $\mathcal{P}_{m}, m\in\mathbb{Z}$ from concrete directed DG quivers with 3 vertices. Moreover, there exists a fixed finite-dimensional DG algebra $C$ such that for each $m\in\mathbb{Z}$, there is a way to reassign cohomological gradings on $C$ (without changing the differential) to obtain a new DG algebra $C_{m}$ with $\mathrm{Perf}(C_{m})\cong \mathcal{P}_{m}$.

==> anc/algebra.py <==
"""Quotient V tensor U -> W and basic algebra checks."""
from fractions import Fraction
from exact import rref_Q, rref_modp, rank_modp
from data import REL, A_WEIGHTS, B_WEIGHTS, REL_WEIGHTS, P
from laurent import char_from_degrees

PATHS = [(j,i) for j in range(5) for i in range(4)]
PATH_WEIGHTS = [B_WEIGHTS[j]+A_WEIGHTS[i] for j,i in PATHS]

_RQ, PIVOTS = rref_Q(REL)
FREE = [i for i in range(20) if i not in PIVOTS]
W_BASIS_PATHS = [PATHS[i] for i in FREE]
W_WEIGHTS = [PATH_WEIGHTS[i] for i in FREE]


def quotient_vector_Q(path_index):
    """Coordinates of a path in W in the free-column basis, over Q."""
    if path_index in FREE:
        v=[Fraction(0) for _ in FREE]
        v[FREE.index(path_index)] = Fraction(1)
        return v
    r = PIVOTS.index(path_index)
    return [-_RQ[r][f] for f in FREE]


def quotient_vector_modp(path_index, p=P):
    coefficients=quotient_vector_Q(path_index)
    assert all(x.denominator % p for x in coefficients)
    return [int(x.numerator * pow(x.denominator, p-2, p)) % p for x in coefficients]


def path_index(j,i):
    return j*4+i


def characters():
    a=char_from_degrees(A_WEIGHTS)
    b=char_from_degrees(B_WEIGHTS)
    r=char_from_degrees(REL_WEIGHTS)
    w=char_from_degrees(W_WEIGHTS)
    return a,b,r,w


def verify_algebra():
    assert rank_modp(REL,P)==7
    # homogeneity of relations
    for ell,row in enumerate(REL):
        supp=[PATH_WEIGHTS[k] for k,c in enumerate(row) if c]
        assert supp and len(set(supp))==1 and supp[0]==REL_WEIGHTS[ell]
    assert len(FREE)==13
    a,b,r,w=characters()
    assert w == a*b-r
    assert 3+4+5+len(FREE)==25
    return {
        "relation_rank": 7,
        "W_dimension": len(FREE),
        "A_dimension":25,
        "W_basis": [(j+1,i+1) for j,i in W_BASIS_PATHS],
        "ch(U)":repr(a), "ch(V)":repr(b), "ch(R)":repr(r), "ch(W)":repr(w),
    }


def eliminated_path_formulas():
    """Return pivot path expressions in the W basis, with Fraction coefficients."""
    out={}
    for pidx in PIVOTS:
        j,i=PATHS[pidx]
        coeffs=quotient_vector_Q(pidx)
        out[(j+1,i+1)]={ (W_BASIS_PATHS[k][0]+1,W_BASIS_PATHS[k][1]+1):c for k,c in enumerate(coeffs) if c }
    return out


==> anc/ambient_hh.py <==
"""Ambient Hochschild complex, split by internal degree.

C^0 = k^3,
C^1 = End(U) + End(V),
C^2 = Hom(R,W),
delta^1(P,Q)(r)=pi((Q tensor 1 + 1 tensor P)r).
"""
from collections import defaultdict
from exact import columns_to_matrix, rank_modp, check_complex
from data import A_WEIGHTS,B_WEIGHTS,REL_WEIGHTS,REL,P
from algebra import W_WEIGHTS, quotient_vector_modp
from laurent import Laurent


def basis_C1():
    out=[]
    # End(U): target,source
    for t in range(4):
        for s in range(4):
            out.append((A_WEIGHTS[t]-A_WEIGHTS[s],("U",t,s)))
    for t in range(5):
        for s in range(5):
            out.append((B_WEIGHTS[t]-B_WEIGHTS[s],("V",t,s)))
    return out


def basis_C2():
    out=[]
    for ell,rw in enumerate(REL_WEIGHTS):
        for widx,ww in enumerate(W_WEIGHTS):
            out.append((ww-rw,(ell,widx)))
    return out


def delta1_matrix(p=P):
    b1=basis_C1(); b2=basis_C2()
    row_index={(ell,w):k for k,(_, (ell,w)) in enumerate(b2)}
    cols=[]
    for _,tag in b1:
        typ,t,s=tag
        vec=[0]*len(b2)
        for ell,r in enumerate(REL):
            # apply the matrix unit to each path term
            accum=[0]*13
            for j in range(5):
                for i in range(4):
                    c=r[j*4+i]
                    if not c: continue
                    if typ=="V" and j==s:
                        q=quotient_vector_modp(t*4+i,p)
                        for k,qc in enumerate(q): accum[k]=(accum[k]+c*qc)%p
                    if typ=="U" and i==s:
                        q=quotient_vector_modp(j*4+t,p)
                        for k,qc in enumerate(q): accum[k]=(accum[k]+c*qc)%p
            for widx,val in enumerate(accum):
                vec[row_index[(ell,widx)]]=val
        cols.append(vec)
    return columns_to_matrix(cols)


def delta0_matrix():
    """vertex scalars -> arrow endomorphisms; all in internal degree zero."""
    b1=basis_C1()
    index={tag:k for k,(_,tag) in enumerate(b1)}
    cols=[]
    # lambda at vertices 1,2,3; d(a)=lambda_2-lambda_1, d(b)=lambda_3-lambda_2
    for v in range(3):
        vec=[0]*len(b1)
        for i in range(4):
            val=(1 if v==1 else 0)-(1 if v==0 else 0)
            vec[index[("U",i,i)]]=val
        for j in range(5):
            val=(1 if v==2 else 0)-(1 if v==1 else 0)
            vec[index[("V",j,j)]]=val
        cols.append(vec)
    return columns_to_matrix(cols)


def _block(M,row_basis,col_basis,w):
    rows=[i for i,(d,_) in enumerate(row_basis) if d==w]
    cols=[j for j,(d,_) in enumerate(col_basis) if d==w]
    return [[M[i][j] for j in cols] for i in rows],len(rows),len(cols)


def compute_ambient_hh(p=P):
    b0=[(0,(i,)) for i in range(3)]
    b1=basis_C1(); b2=basis_C2()
    D0=delta0_matrix(); D1=delta1_matrix(p)
    check_complex(D0,D1,b0,b1,b2,p)
    weights=sorted(set([d for d,_ in b1+b2]+[0]))
    H=[Laurent(),Laurent(),Laurent()]
    table={}
    for w in weights:
        M0,n1,n0=_block(D0,b1,b0,w)
        M1,n2,n1b=_block(D1,b2,b1,w)
        assert n1==n1b
        r0=rank_modp(M0,p) if n0 and n1 else 0
        r1=rank_modp(M1,p) if n1 and n2 else 0
        h0=n0-r0; h1=n1-r0-r1; h2=n2-r1
        assert min(h0,h1,h2)>=0
        if h0:H[0][w]=h0
        if h1:H[1][w]=h1
        if h2:H[2][w]=h2
        table[w]=(n1,n2,r1,r0,h0,h1,h2)
    return H,table


def verify_ambient_hh():
    H,table=compute_ambient_hh(P)
    expected_c1={-4:0,-3:0,-2:3,-1:10,0:15,1:10,2:3,3:0}
    expected_c2={-4:1,-3:5,-2:13,-1:22,0:24,1:18,2:7,3:1}
    expected_r1={-4:0,-3:0,-2:3,-1:10,0:12,1:10,2:3,3:0}
    for w in range(-4,4):
        n1,n2,r1,r0,*_=table[w]
        assert n1==expected_c1[w]
        assert n2==expected_c2[w]
        assert r1==expected_r1[w]
    assert rank_modp(delta0_matrix(),P)==2
    assert H[0]==Laurent({0:1})
    assert H[1]==Laurent({0:1})
    assert H[2]==Laurent({-4:1,-3:5,-2:10,-1:12,0:12,1:8,2:4,3:1})
    return H,table


==> anc/characters.py <==
"""Residual HH from computed cohomology; Cartan characters are cross-checks."""
from laurent import Laurent, char_from_degrees
from data import MODULES, EXPECTED_F, EXPECTED_V, EXPECTED_RESIDUAL, WEIGHT_COLUMNS
from algebra import characters
from ext_complexes import graded_ext
from ambient_hh import compute_ambient_hh
from inverse_serre import verify_inverse_serre


def vertex_chars(name):
    return [char_from_degrees(d) for d in MODULES[name]["deg"]]


def vec_add(x,y): return [a+b for a,b in zip(x,y)]
def vec_qinv(x): return [a.qinv() for a in x]


def mat_vec(M,v):
    return [sum((M[i][j]*v[j] for j in range(len(v))), Laurent()) for i in range(len(M))]


def dot(v,w):
    return sum((a*b for a,b in zip(v,w)), Laurent())


def p_vector(name):
    a,b,r,w=characters()
    x1,x2,x3=vertex_chars(name)
    return [x1, x2-a*x1, x3-b*x2+r*x1]


def j_vector(name):
    a,b,r,w=characters()
    y1,y2,y3=vertex_chars(name)
    return [y1-a.qinv()*y2+r.qinv()*y3, y2-b.qinv()*y3, y3]


def inverse_serre_euler_character(X,Y):
    """Alternating character only; concentration is proved by the complexes."""
    a,b,r,w=characters()
    C=[[Laurent({0:1}),Laurent(),Laurent()],
       [a,Laurent({0:1}),Laurent()],
       [w,b,Laurent({0:1})]]
    px=vec_qinv(p_vector(X))
    jy=j_vector(Y)
    return dot(px,mat_vec(C,jy))


def f_characters():
    out={}
    for pair in [("E","F"),("E","G"),("F","G")]:
        H,_=graded_ext(*pair)
        out[pair]=H[2]
    return out


def residual_table():
    f=f_characters()
    v,_=verify_inverse_serre()
    h3=v[("E","E")]+v[("F","F")]+v[("G","G")]
    h4=f[("E","F")]*v[("F","E")]+f[("E","G")]*v[("G","E")]+f[("F","G")]*v[("G","F")]
    h5=f[("E","F")]*f[("F","G")]*v[("G","E")]
    ambient,_=compute_ambient_hh()
    rows={0:ambient[0],1:ambient[1],2:ambient[2],3:h3,4:h4,5:h5}
    return rows


def verify_characters():
    f=f_characters()
    for pair,exp in EXPECTED_F.items():
        assert f[pair]==exp,(pair,f[pair],exp)
    v,_=verify_inverse_serre()
    for pair,exp in EXPECTED_V.items():
        assert v[pair]==exp,(pair,v[pair],exp)
        assert v[pair]==inverse_serre_euler_character(*pair)
    rows=residual_table()
    for p,expvals in EXPECTED_RESIDUAL.items():
        vals=[rows[p].coeff(w) for w in WEIGHT_COLUMNS]
        assert vals==expvals,(p,vals,expvals)
    ordinary=[rows[p].total_dim() for p in range(6)]
    assert ordinary==[1,1,53,243,330,140]
    assert rows[2].coeff(-4)==1
    assert rows[5].coeff(3)==2
    return f,v,rows


def regraded_support(m):
    rows=residual_table()
    total={}
    for p,poly in rows.items():
        for w,c in poly.items():
            d=p+2*m*w
            total[d]=total.get(d,0)+c
    supp=sorted(d for d,c in total.items() if c)
    return min(supp),max(supp),total[min(supp)],total[max(supp)]


def verify_regrading(max_abs_m=8):
    # Positive m.  Each difference from the claimed endpoint is affine in m;
    # nonnegative slope and strict positivity at m=1 prove uniqueness for all m>=1.
    rows=residual_table()
    for p,poly in rows.items():
        for w,c in poly.items():
            assert c>0 and 0<=p<=5 and -4<=w<=3
            assert 2*(w+4)>=0 and p-2+2*(w+4)>=0
            assert 2*(3-w)>=0 and 5-p+2*(3-w)>=0
            if (p,w)!=(2,-4):
                assert p-2+2*(w+4)>0
            if (p,w)!=(5,3):
                assert 5-p+2*(3-w)>0
    assert rows[2].coeff(-4)==1 and rows[5].coeff(3)==2

    # Negative m.  Write m=-a, a>=1, and use the same affine argument in a.
    for p,poly in rows.items():
        for w,c in poly.items():
            assert 2*(3-w)>=0 and p-2+2*(3-w)>=0
            assert 2*(w+4)>=0 and 5-p+2*(w+4)>=0
            if (p,w)!=(2,3):
                assert p-2+2*(3-w)>0
            if (p,w)!=(5,-4):
                assert 5-p+2*(w+4)>0
    assert rows[2].coeff(3)==1 and rows[5].coeff(-4)==1

    # m=0 is the ordinary cohomological grading.
    assert regraded_support(0)==(0,5,1,140)

    out={}
    for m in range(-max_abs_m,max_abs_m+1):
        got=regraded_support(m)
        if m>0:
            exp=(2-8*m,5+6*m,1,2)
        elif m<0:
            exp=(2+6*m,5-8*m,1,1)
        else:
            exp=(0,5,1,140)
        assert got==exp,(m,got,exp)
        out[m]=got

    # The endpoint pairs are injective on each sign range.  Across opposite
    # signs, equality would force 8m=6a and 6m=8a (a=-n>0), whose coefficient
    # determinant is nonzero, hence only m=a=0 can solve both equations.
    assert 8*8-6*6 != 0
    return out


==> anc/data.py <==
"""All raw finite data appearing in the paper.

Conventions:
  * path basis order is (b1a1,...,b1a4,b2a1,...,b5a4)
  * matrices represent left modules, with A_i: X1 -> X2 and B_j: X2 -> X3
  * basis-degree lists are the ordered internal degrees printed in the paper
"""
from laurent import Laurent, char_from_degrees

P = 101

A_WEIGHTS = [0,0,1,-1]
B_WEIGHTS = [0,0,-1,-1,-2]
REL_WEIGHTS = [0,0,1,-1,-1,-1,-2]

# relation rows in the 20 path coordinates (j,i), j=1..5, i=1..4
REL = [[0]*20 for _ in range(7)]
def _set(r,j,i,c):
    REL[r-1][(j-1)*4+(i-1)] = c

_set(1,1,1,-1); _set(1,1,2,2); _set(1,2,1,1); _set(1,2,2,-2); _set(1,3,3,2); _set(1,4,3,2)
_set(2,1,2,2); _set(2,2,1,1); _set(2,2,2,-3); _set(2,3,3,-2)
_set(3,1,3,-1); _set(3,2,3,2)
_set(4,1,4,-2); _set(4,3,1,-2); _set(4,3,2,1); _set(4,4,2,1); _set(4,5,3,-2)
_set(5,1,4,1); _set(5,2,4,-1); _set(5,3,1,-2); _set(5,3,2,1); _set(5,5,3,-2)
_set(6,1,4,1); _set(6,3,1,-2); _set(6,4,1,-2); _set(6,4,2,1)
_set(7,3,4,2); _set(7,4,4,-1); _set(7,5,1,1); _set(7,5,2,1)


def M(rows): return rows

MODULES = {
"E": {
    "deg": [[1,0,2],[0,1],[0]],
    "A": [M([[0,1,0],[-1,0,0]]), M([[0,1,0],[-2,0,0]]), M([[0,0,0],[0,0,0]]), M([[-2,0,0],[0,0,2]])],
    "B": [M([[-1,0]]), M([[-1,0]]), M([[0,-1]]), M([[0,-2]]), M([[0,0]])],
},
"F": {
    "deg": [[0],[0],[0]],
    "A": [M([[-2]]),M([[-1]]),M([[0]]),M([[0]])],
    "B": [M([[-1]]),M([[-2]]),M([[0]]),M([[0]]),M([[0]])],
},
"G": {
    "deg": [[0],[0,1],[1,0,0,-1]],
    "A": [M([[-2],[0]]),M([[0],[0]]),M([[0],[-1]]),M([[0],[0]])],
    "B": [M([[0,2],[1,0],[0,0],[0,0]]),M([[0,1],[1,0],[1,0],[0,0]]),M([[0,0],[0,1],[0,1],[1,0]]),M([[0,0],[0,-1],[0,-2],[-1,0]]),M([[0,0],[0,0],[0,0],[0,-2]])],
},
}

# printed expected ranks for (X,Y)
EXT_EXPECTED = {
("E","E"): ((14,34,21),(13,21),(1,0,0)),
("F","F"): ((3,9,7),(2,7),(1,0,0)),
("G","G"): ((21,48,28),(20,28),(1,0,0)),
("F","E"): ((6,13,7),(6,7),(0,0,0)),
("G","E"): ((11,18,7),(11,7),(0,0,0)),
("G","F"): ((7,14,7),(7,7),(0,0,0)),
("E","F"): ((6,22,21),(6,16),(0,0,5)),
("E","G"): ((11,64,84),(11,53),(0,0,31)),
("F","G"): ((7,28,28),(7,21),(0,0,7)),
}

EXPECTED_F = {
("E","F"): Laurent({0:2,-1:2,-2:1}),
("E","G"): Laurent({1:2,0:7,-1:9,-2:8,-3:4,-4:1}),
("F","G"): Laurent({1:1,0:3,-1:2,-2:1}),
}

EXPECTED_V = {
("E","E"): Laurent({-4:1,-3:6,-2:15,-1:23,0:25,1:19,2:9,3:2}),
("F","F"): Laurent({-4:1,-3:5,-2:11,-1:16,0:16,1:12,2:5,3:1}),
("G","G"): Laurent({-4:1,-3:5,-2:12,-1:18,0:19,1:14,2:6,3:1}),
("F","E"): Laurent({-2:1,-1:4,0:6,1:7,2:4,3:1}),
("G","E"): Laurent({0:1,1:2,2:1}),
("G","F"): Laurent({-2:1,-1:3,0:4,1:4,2:1}),
}

EXPECTED_RESIDUAL = {
0:[0,0,0,0,1,0,0,0],
1:[0,0,0,0,1,0,0,0],
2:[1,5,10,12,12,8,4,1],
3:[3,16,38,57,60,45,20,4],
4:[3,17,46,78,87,66,28,5],
5:[1,6,18,33,39,29,12,2],
}
WEIGHT_COLUMNS = list(range(-4,4))

# Expected inverse-Serre ranks, checked against reconstructed rational matrices.
INVERSE_SERRE_EXPECTED = {
("E","E"): ((48,260,312),(48,212),100),
("F","F"): ((19,108,156),(19,89),67),
("G","G"): ((61,258,273),(61,197),76),
("F","E"): ((14,69,78),(14,55),23),
("G","E"): ((9,31,26),(9,22),4),
("G","F"): ((13,52,52),(13,39),13),
}


==> anc/exact.py <==
"""Exact finite-field and rational linear algebra utilities.

The main paper states the rank assertions over Q.  This companion computes
compact certificates modulo p=101 and lifts them to characteristic 0.
No floating point arithmetic is used anywhere in this package.
"""
from fractions import Fraction


def mod_inv(a, p):
    a %= p
    if a == 0:
        raise ZeroDivisionError("zero has no inverse")
    return pow(a, p - 2, p)


def rref_modp(A, p=101):
    M = [[int(x) % p for x in row] for row in A]
    if not M:
        return M, []
    m, n = len(M), len(M[0])
    pivots = []
    r = 0
    for c in range(n):
        piv = next((i for i in range(r, m) if M[i][c] % p), None)
        if piv is None:
            continue
        M[r], M[piv] = M[piv], M[r]
        inv = mod_inv(M[r][c], p)
        M[r] = [(inv * x) % p for x in M[r]]
        for i in range(m):
            if i == r:
                continue
            fac = M[i][c] % p
            if fac:
                M[i] = [(M[i][j] - fac * M[r][j]) % p for j in range(n)]
        pivots.append(c)
        r += 1
        if r == m:
            break
    return M, pivots


def rank_modp(A, p=101):
    if not A:
        return 0
    return len(rref_modp(A, p)[1])


def nullspace_modp(A, p=101):
    """Return a basis of the right kernel of A over F_p, as column vectors."""
    if not A:
        return []
    M, pivots = rref_modp(A, p)
    n = len(M[0])
    free = [j for j in range(n) if j not in pivots]
    basis = []
    pivot_row = {c: i for i, c in enumerate(pivots)}
    for f in free:
        v = [0] * n
        v[f] = 1
        for c in pivots:
            i = pivot_row[c]
            v[c] = (-M[i][f]) % p
        basis.append(v)
    return basis


def rref_Q(A):
    M = [[Fraction(x) for x in row] for row in A]
    if not M:
        return M, []
    m, n = len(M), len(M[0])
    pivots = []
    r = 0
    for c in range(n):
        piv = next((i for i in range(r, m) if M[i][c] != 0), None)
        if piv is None:
            continue
        M[r], M[piv] = M[piv], M[r]
        pv = M[r][c]
        M[r] = [x / pv for x in M[r]]
        for i in range(m):
            if i == r:
                continue
            fac = M[i][c]
            if fac:
                M[i] = [M[i][j] - fac * M[r][j] for j in range(n)]
        pivots.append(c)
        r += 1
        if r == m:
            break
    return M, pivots


def matmul(A, B):
    if not A or not B:
        return []
    m, n, k = len(A), len(A[0]), len(B[0])
    assert n == len(B)
    return [[sum(A[i][t] * B[t][j] for t in range(n)) for j in range(k)] for i in range(m)]


def matadd(A, B, scaleB=1):
    return [[A[i][j] + scaleB * B[i][j] for j in range(len(A[0]))] for i in range(len(A))]


def zeros(m, n):
    return [[0 for _ in range(n)] for _ in range(m)]


def matrix_unit(m, n, i, j):
    M = zeros(m, n)
    M[i][j] = 1
    return M


def flatten(M):
    return [x for row in M for x in row]


def vector_to_matrix(v, m, n):
    assert len(v) == m * n
    return [v[i*n:(i+1)*n] for i in range(m)]


def columns_to_matrix(columns):
    if not columns:
        return []
    m = len(columns[0])
    return [[columns[j][i] for j in range(len(columns))] for i in range(m)]


def check_complex(D0, D1, b0, b1, b2, p=None):
    """Check weight preservation and D1*D0=0 before splitting into blocks."""
    for M, source, target in [(D0,b0,b1), (D1,b1,b2)]:
        assert len(M)==len(target)
        assert all(len(row)==len(source) for row in M)
        for i,row in enumerate(M):
            for j,c in enumerate(row):
                nonzero = c if p is None else c % p
                assert not nonzero or target[i][0]==source[j][0]
    composition=matmul(D1,D0)
    assert all((c==0 if p is None else c % p==0)
               for row in composition for c in row)


==> anc/ext_complexes.py <==
"""Construct the finite Ext complexes C^0 -> C^1 -> C^2 exactly.

The formulas are those printed in the paper.  Ranks are taken over F_101;
internal-degree blocks produce the graded Ext characters.
"""
from collections import defaultdict
from exact import matrix_unit, matmul, matadd, zeros, flatten, columns_to_matrix, rank_modp, check_complex
from data import MODULES, REL, A_WEIGHTS, B_WEIGHTS, REL_WEIGHTS, EXT_EXPECTED, EXPECTED_F, P
from laurent import Laurent


def dims(X):
    return [len(d) for d in MODULES[X]["deg"]]


def basis_C0(X,Y):
    out=[]
    for v in range(3):
        for iy in range(dims(Y)[v]):
            for ix in range(dims(X)[v]):
                deg=MODULES[Y]["deg"][v][iy]-MODULES[X]["deg"][v][ix]
                out.append((deg,(v,iy,ix)))
    return out


def basis_C1(X,Y):
    out=[]
    # a_i component is Hom(X1,Y2), cochain internal degree = map degree - wt(a_i)
    for i,w in enumerate(A_WEIGHTS):
        for iy in range(dims(Y)[1]):
            for ix in range(dims(X)[0]):
                deg=MODULES[Y]["deg"][1][iy]-MODULES[X]["deg"][0][ix]-w
                out.append((deg,("a",i,iy,ix)))
    for j,w in enumerate(B_WEIGHTS):
        for iy in range(dims(Y)[2]):
            for ix in range(dims(X)[1]):
                deg=MODULES[Y]["deg"][2][iy]-MODULES[X]["deg"][1][ix]-w
                out.append((deg,("b",j,iy,ix)))
    return out


def basis_C2(X,Y):
    out=[]
    for ell,w in enumerate(REL_WEIGHTS):
        for iy in range(dims(Y)[2]):
            for ix in range(dims(X)[0]):
                deg=MODULES[Y]["deg"][2][iy]-MODULES[X]["deg"][0][ix]-w
                out.append((deg,(ell,iy,ix)))
    return out


def _c1_offsets(X,Y):
    dX,dY=dims(X),dims(Y)
    offs_a=[]; cur=0
    for i in range(4):
        offs_a.append(cur); cur += dY[1]*dX[0]
    offs_b=[]
    for j in range(5):
        offs_b.append(cur); cur += dY[2]*dX[1]
    return offs_a,offs_b,cur


def _c2_offsets(X,Y):
    dX,dY=dims(X),dims(Y)
    block=dY[2]*dX[0]
    return [ell*block for ell in range(7)], 7*block


def _flat_index(row,col,ncols):
    return row*ncols+col


def d0_matrix(X,Y):
    dX,dY=dims(X),dims(Y)
    b0=basis_C0(X,Y); b1=basis_C1(X,Y)
    offs_a,offs_b,n1=_c1_offsets(X,Y)
    cols=[]
    for _,(v,iy,ix) in b0:
        phi=[zeros(dY[t],dX[t]) for t in range(3)]
        phi[v][iy][ix]=1
        vec=[0]*n1
        for i in range(4):
            term=matadd(matmul(MODULES[Y]["A"][i],phi[0]), matmul(phi[1],MODULES[X]["A"][i]), scaleB=-1)
            off=offs_a[i]
            for r,row in enumerate(term):
                for c,val in enumerate(row): vec[off+_flat_index(r,c,dX[0])] = val
        for j in range(5):
            term=matadd(matmul(MODULES[Y]["B"][j],phi[1]), matmul(phi[2],MODULES[X]["B"][j]), scaleB=-1)
            off=offs_b[j]
            for r,row in enumerate(term):
                for c,val in enumerate(row): vec[off+_flat_index(r,c,dX[1])] = val
        cols.append(vec)
    return columns_to_matrix(cols)


def d1_matrix(X,Y):
    dX,dY=dims(X),dims(Y)
    b1=basis_C1(X,Y)
    offs2,n2=_c2_offsets(X,Y)
    cols=[]
    for _,tag in b1:
        xi_a=[zeros(dY[1],dX[0]) for _ in range(4)]
        xi_b=[zeros(dY[2],dX[1]) for _ in range(5)]
        typ,k,iy,ix=tag
        if typ=="a": xi_a[k][iy][ix]=1
        else: xi_b[k][iy][ix]=1
        vec=[0]*n2
        for ell,rowrel in enumerate(REL):
            total=zeros(dY[2],dX[0])
            for j in range(5):
                for i in range(4):
                    c=rowrel[j*4+i]
                    if not c: continue
                    t1=matmul(MODULES[Y]["B"][j],xi_a[i])
                    t2=matmul(xi_b[j],MODULES[X]["A"][i])
                    total=matadd(total,t1,scaleB=c)
                    total=matadd(total,t2,scaleB=c)
            off=offs2[ell]
            for r,rr in enumerate(total):
                for c,val in enumerate(rr): vec[off+_flat_index(r,c,dX[0])] = val
        cols.append(vec)
    return columns_to_matrix(cols)


def _submatrix_by_degrees(M,row_basis,col_basis,w):
    rows=[i for i,(d,_) in enumerate(row_basis) if d==w]
    cols=[j for j,(d,_) in enumerate(col_basis) if d==w]
    return [[M[i][j] for j in cols] for i in rows], len(rows), len(cols)


def graded_ext(X,Y,p=P):
    b0,b1,b2=basis_C0(X,Y),basis_C1(X,Y),basis_C2(X,Y)
    D0,D1=d0_matrix(X,Y),d1_matrix(X,Y)
    check_complex(D0,D1,b0,b1,b2)  # Integer identities, before modular ranks.
    weights=sorted(set([d for d,_ in b0+b1+b2]))
    H=[Laurent(),Laurent(),Laurent()]
    block_info={}
    for w in weights:
        M0,n1,n0=_submatrix_by_degrees(D0,b1,b0,w)
        M1,n2,n1b=_submatrix_by_degrees(D1,b2,b1,w)
        assert n1==n1b
        r0=rank_modp(M0,p) if n0 and n1 else 0
        r1=rank_modp(M1,p) if n1 and n2 else 0
        h0=n0-r0; h1=n1-r0-r1; h2=n2-r1
        assert min(h0,h1,h2)>=0
        if h0: H[0][w]=h0
        if h1: H[1][w]=h1
        if h2: H[2][w]=h2
        block_info[w]=(n0,n1,n2,r0,r1,h0,h1,h2)
    return H, block_info


def verify_all_ext():
    report={}
    for pair,expected in EXT_EXPECTED.items():
        X,Y=pair
        b0,b1,b2=basis_C0(X,Y),basis_C1(X,Y),basis_C2(X,Y)
        D0,D1=d0_matrix(X,Y),d1_matrix(X,Y)
        dims0=(len(b0),len(b1),len(b2))
        ranks=(rank_modp(D0,P),rank_modp(D1,P))
        H,blocks=graded_ext(X,Y,P)
        hdim=tuple(h.total_dim() for h in H)
        assert (dims0,ranks,hdim)==expected, (pair,(dims0,ranks,hdim),expected)
        report[pair]={"dims":dims0,"ranks":ranks,"Ext_dims":hdim,"Ext_chars":[repr(x) for x in H]}
    for pair,f in EXPECTED_F.items():
        H,_=graded_ext(*pair,P)
        assert H[2]==f, (pair,H[2],f)
    return report


==> anc/inverse_serre.py <==
"""Construct inverse-Serre complexes from module matrices, entirely over Q.

Projective and injective resolutions, path composition, total-Hom signs,
internal degrees, and differential ranks are verified explicitly.
The expected tables are used only for comparisons after construction.
"""
from fractions import Fraction as Q
from collections import Counter, defaultdict
from functools import lru_cache
from data import MODULES, A_WEIGHTS, B_WEIGHTS, EXT_EXPECTED
from data import EXPECTED_F, EXPECTED_V, INVERSE_SERRE_EXPECTED
from algebra import W_WEIGHTS, W_BASIS_PATHS, quotient_vector_Q
from modules import alpha_matrix, gamma_matrix, check_module_relations
from ext_complexes import graded_ext
from laurent import Laurent


def transpose(a):
    return [list(c) for c in zip(*a)]


def zeros(m, n):
    return [[Q(0) for _ in range(n)] for _ in range(m)]


def product(a, b):
    out = zeros(len(a), len(b[0]))
    for i, row in enumerate(a):
        for k, x in enumerate(row):
            if x:
                for j, y in enumerate(b[k]):
                    if y:
                        out[i][j] += x * y
    return out


def echelon(a):
    """Independent forward elimination over Q (no finite-field conversion)."""
    a = [[Q(x) for x in row] for row in a]
    pivots = []
    if not a:
        return a, pivots
    for j in range(len(a[0])):
        r = len(pivots)
        k = next((k for k in range(r, len(a)) if a[k][j]), None)
        if k is None:
            continue
        a[r], a[k] = a[k], a[r]
        c = a[r][j]
        a[r] = [x / c for x in a[r]]
        nz = [(t, x) for t, x in enumerate(a[r]) if x]
        for k in range(r + 1, len(a)):
            c = a[k][j]
            if c:
                for t, x in nz:
                    a[k][t] -= c * x
        pivots.append(j)
        if len(pivots) == len(a):
            break
    return a, pivots


def rank(a):
    return len(echelon(a)[1])


def kernel(a, domain_weights):
    """Return homogeneous kernel columns and their weights."""
    e, pivots = echelon(a)
    cols, weights = [], []
    for f in range(len(domain_weights)):
        if f in pivots:
            continue
        col = [Q(0)] * len(domain_weights)
        col[f] = Q(1)
        for r in reversed(range(len(pivots))):
            j = pivots[r]
            col[j] = -sum(e[r][k] * col[k] for k in range(j + 1, len(col)))
        assert all(not x or domain_weights[k] == domain_weights[f]
                   for k, x in enumerate(col))
        cols.append(col)
        weights.append(domain_weights[f])
    mat = transpose(cols)
    assert not any(x for row in product(a, mat) for x in row)
    return mat, weights


def cokernel(a, codomain_weights):
    # Homogeneous row functionals annihilating the image give quotient coordinates.
    k, weights = kernel(transpose(a), codomain_weights)
    return transpose(k), weights


def check_homogeneous(a, source_weights, target_weights):
    assert len(a) == len(target_weights)
    assert all(len(row) == len(source_weights) for row in a)
    assert all(not x or target_weights[i] == source_weights[j]
               for i, row in enumerate(a) for j, x in enumerate(row))


def cohomology(matrices, weights):
    degrees = sorted(weights)
    ranks = {p: 0 for p in degrees}
    block_ranks = {}
    for p, a in matrices.items():
        check_homogeneous(a, weights[p], weights[p + 1])
        block_ranks[p] = {}
        for w in sorted(set(weights[p] + weights[p + 1])):
            rows = [i for i, v in enumerate(weights[p + 1]) if v == w]
            cols = [j for j, v in enumerate(weights[p]) if v == w]
            block_ranks[p][w] = rank([[a[i][j] for j in cols] for i in rows])
        ranks[p] = sum(block_ranks[p].values())
        if p + 1 in matrices:
            assert not any(x for row in product(matrices[p + 1], a) for x in row)
    result = {}
    for p in degrees:
        counts = Counter(weights[p])
        for w in list(counts):
            counts[w] -= block_ranks.get(p - 1, {}).get(w, 0)
            counts[w] -= block_ranks.get(p, {}).get(w, 0)
            assert counts[w] >= 0
        result[p] = {w: n for w, n in sorted(counts.items()) if n}
    return result, ranks


def projective_resolution(name):
    x = MODULES[name]
    n1 = len(x['deg'][0])
    alpha = alpha_matrix(name)
    aw = [a + w for a in A_WEIGHTS for w in x['deg'][0]]
    l, lw = kernel(alpha, aw)
    beta = zeros(13 * n1, 5 * len(lw))
    for j in range(5):
        for i in range(4):
            q = quotient_vector_Q(j * 4 + i)
            for z, c in enumerate(q):
                if c:
                    for s in range(n1):
                        for k in range(len(lw)):
                            beta[z*n1+s][j*len(lw)+k] += c*l[i*n1+s][k]
    bw = [b + w for b in B_WEIGHTS for w in lw]
    nw_matrix, nw = kernel(beta, bw)
    gamma = gamma_matrix(name)
    assert rank(alpha) == len(x['deg'][1])
    assert rank(gamma) == len(x['deg'][2])
    assert rank(beta) == 13*n1 - rank(gamma)
    assert not any(c for row in product(gamma, beta) for c in row)
    terms = {0: [(1, w) for w in x['deg'][0]],
             -1: [(2, w) for w in lw], -2: [(3, w) for w in nw]}
    ds = {
        -1: {(s, k, ('a', i)): l[i*n1+s][k]
             for i in range(4) for s in range(n1) for k in range(len(lw))
             if l[i*n1+s][k]},
        -2: {(k, n, ('b', j)): nw_matrix[j*len(lw)+k][n]
             for j in range(5) for k in range(len(lw)) for n in range(len(nw))
             if nw_matrix[j*len(lw)+k][n]},
    }
    return terms, ds


def inverse_serre_resolution(name):
    """Build Y -> I3*Y3 -> I2*T2 -> I1*T1; send Ii to Pi.

    I3 has vertex spaces W*, V*, k. The a_i map is dual to
    V -> W, b_j -> pi(b_j a_i). Quotients below construct the
    actual injective maps, whose path coefficients are unchanged by S^-1.
    """
    y = MODULES[name]
    n1, n2, n3 = map(len, y['deg'])
    emb2 = [row[:] for b in y['B'] for row in b]
    dualv_weights = [-b + w for b in B_WEIGHTS for w in y['deg'][2]]
    q2, tw2 = cokernel(emb2, dualv_weights)
    emb1 = [row for j, i in W_BASIS_PATHS for row in product(y['B'][j], y['A'][i])]
    h = zeros(4*len(tw2), 13*n3)
    for i in range(4):
        for j in range(5):
            for z, c in enumerate(quotient_vector_Q(j*4+i)):
                if c:
                    for t in range(len(tw2)):
                        for s in range(n3):
                            h[i*len(tw2)+t][z*n3+s] += c*q2[t][j*n3+s]
    dualu_weights = [-a + w for a in A_WEIGHTS for w in tw2]
    q1, tw1 = cokernel(h, dualu_weights)
    assert rank(emb2) == n2 and rank(emb1) == n1
    assert rank(h) == 13*n3 - n1
    assert not any(c for row in product(h, emb1) for c in row)
    terms = {0: [(3, w) for w in y['deg'][2]],
             1: [(2, w) for w in tw2], 2: [(1, w) for w in tw1]}
    ds = {
        0: {(t, s, ('b', j)): q2[t][j*n3+s]
            for j in range(5) for t in range(len(tw2)) for s in range(n3)
            if q2[t][j*n3+s]},
        1: {(t, s, ('a', i)): q1[t][i*len(tw2)+s]
            for i in range(4) for t in range(len(tw1)) for s in range(len(tw2))
            if q1[t][i*len(tw2)+s]},
    }
    return terms, ds


def paths(source, target):
    if source == target:
        return [('e', source)]
    return {(2, 1): [('a', i) for i in range(4)],
            (3, 2): [('b', j) for j in range(5)],
            (3, 1): [('w', k) for k in range(13)]}.get((source, target), [])


def path_weight(path):
    typ, k = path
    return {'e': [0]*4, 'a': A_WEIGHTS, 'b': B_WEIGHTS, 'w': W_WEIGHTS}[typ][k]


@lru_cache(None)
def compose_paths(first, second):
    # P_s --first--> P_t --second--> P_u; concatenate paths u -> t -> s.
    if first[0] == 'e':
        return [(second, Q(1))]
    if second[0] == 'e':
        return [(first, Q(1))]
    assert first[0] == 'b' and second[0] == 'a', (first, second)
    return [(('w', k), c) for k, c in enumerate(quotient_vector_Q(first[1]*4+second[1])) if c]


def check_projective_complex(terms, ds):
    for degree, d in ds.items():
        for (t, s, path), c in d.items():
            sv, sw = terms[degree][s]
            tv, tw = terms[degree + 1][t]
            assert path in paths(sv, tv) and sw == tw + path_weight(path)
        if degree + 1 in ds:
            out = defaultdict(Q)
            for (mid, s, p), c in d.items():
                for (t, mid2, q), v in ds[degree+1].items():
                    if mid == mid2:
                        for r, u in compose_paths(p, q):
                            out[t, s, r] += c*v*u
            assert not any(out.values())


def hom_complex(source, target):
    st, sd = source
    tt, td = target
    basis = defaultdict(list)
    weights = defaultdict(list)
    for i, ss in st.items():
        for j, ts in tt.items():
            for s, (sv, sw) in enumerate(ss):
                for t, (tv, tw) in enumerate(ts):
                    for path in paths(sv, tv):
                        basis[j-i].append((i, j, t, s, path))
                        weights[j-i].append(tw + path_weight(path) - sw)
    matrices = {}
    for n in sorted(basis):
        if n + 1 not in basis:
            continue
        index = {tag: k for k, tag in enumerate(basis[n+1])}
        d = zeros(len(basis[n+1]), len(basis[n]))
        for col, (i, j, t, s, path) in enumerate(basis[n]):
            for (u, t2, q), c in td.get(j, {}).items():
                if t == t2:
                    for r, v in compose_paths(path, q):
                        d[index[i, j+1, u, s, r]][col] += c*v
            for (s2, v0, q), c in sd.get(i-1, {}).items():
                if s == s2:
                    for r, v in compose_paths(q, path):
                        d[index[i-1, j, t, v0, r]][col] -= ((-1)**n)*c*v
        matrices[n] = d
    return matrices, dict(weights)


@lru_cache(maxsize=1)
def verify_inverse_serre():
    for name in MODULES:
        check_module_relations(name)
    proj = {name: projective_resolution(name) for name in MODULES}
    inv = {name: inverse_serre_resolution(name) for name in MODULES}
    injective_shapes = {"E": (1, 3, 2), "F": (1, 4, 4), "G": (4, 18, 21)}
    for name in MODULES:
        assert tuple(len(inv[name][0][p]) for p in (0, 1, 2)) == injective_shapes[name]
    for terms, ds in list(proj.values()) + list(inv.values()):
        check_projective_complex(terms, ds)

    # Validate the total-Hom construction against the nine module Ext complexes.
    for pair, expected in EXT_EXPECTED.items():
        ds, weights = hom_complex(proj[pair[0]], proj[pair[1]])
        H, ranks = cohomology(ds, weights)
        reference, _ = graded_ext(*pair)
        assert [Laurent(H[p]) for p in range(3)] == reference
        assert tuple(sum(H[p].values()) for p in range(3)) == expected[2]
        if pair in EXPECTED_F:
            assert H[2] == EXPECTED_F[pair]

    characters, report = {}, {}
    for pair, expected in INVERSE_SERRE_EXPECTED.items():
        ds, weights = hom_complex(proj[pair[0]], inv[pair[1]])
        assert set(weights) == {2, 3, 4}
        H, ranks = cohomology(ds, weights)
        dimensions = tuple(len(weights[p]) for p in (2, 3, 4))
        got = (dimensions, (ranks[2], ranks[3]), sum(H[4].values()))
        assert got == expected, (pair, got, expected)
        assert not H[2] and not H[3], (pair, H)
        assert H[4] == EXPECTED_V[pair], (pair, H[4], EXPECTED_V[pair])
        characters[pair] = Laurent(H[4])
        report[pair] = {"dims": dimensions, "ranks": (ranks[2], ranks[3]),
                        "Ext_dims": tuple(sum(H[p].values()) for p in (2, 3, 4)),
                        "Ext4_char": repr(characters[pair])}
    return characters, report


==> anc/laurent.py <==
"""Tiny exact Laurent-polynomial class using exponent->integer dictionaries."""

class Laurent(dict):
    def __init__(self, data=None):
        super().__init__()
        if data:
            for e, c in data.items():
                if c:
                    self[int(e)] = int(c)

    @staticmethod
    def monomial(exp, coeff=1):
        return Laurent({exp: coeff})

    def _clean(self):
        for e in list(self):
            if self[e] == 0:
                del self[e]
        return self

    def __add__(self, other):
        other = to_laurent(other)
        out = Laurent(self)
        for e, c in other.items():
            out[e] = out.get(e, 0) + c
        return out._clean()

    __radd__ = __add__

    def __neg__(self):
        return Laurent({e: -c for e, c in self.items()})

    def __sub__(self, other):
        return self + (-to_laurent(other))

    def __rsub__(self, other):
        return to_laurent(other) - self

    def __mul__(self, other):
        other = to_laurent(other)
        out = Laurent()
        for e, c in self.items():
            for f, d in other.items():
                out[e+f] = out.get(e+f, 0) + c*d
        return out._clean()

    __rmul__ = __mul__

    def qinv(self):
        return Laurent({-e: c for e, c in self.items()})

    def coeff(self, e):
        return self.get(e, 0)

    def support(self):
        return sorted(self)

    def total_dim(self):
        return sum(self.values())

    def as_dict(self):
        return {e:self[e] for e in sorted(self)}

    def __repr__(self):
        if not self:
            return "0"
        terms=[]
        for e in sorted(self, reverse=True):
            c=self[e]
            if e==0:
                term=str(abs(c))
            elif e==1:
                term=("" if abs(c)==1 else str(abs(c)))+"q"
            else:
                term=("" if abs(c)==1 else str(abs(c)))+f"q^{e}"
            if not terms:
                terms.append(("-" if c<0 else "")+term)
            else:
                terms.append((" - " if c<0 else " + ")+term)
        return "".join(terms)


def to_laurent(x):
    if isinstance(x, Laurent):
        return x
    if isinstance(x, int):
        return Laurent({0:x})
    raise TypeError(type(x))


def char_from_degrees(degrees):
    out=Laurent()
    for d in degrees:
        out[d]=out.get(d,0)+1
    return out


==> anc/modules.py <==
"""Checks that E,F,G are internally graded A-modules and computes first syzygy ranks."""
from exact import matmul, matadd, zeros, columns_to_matrix, rank_modp, nullspace_modp
from data import MODULES, REL, A_WEIGHTS, B_WEIGHTS, P
from algebra import quotient_vector_modp, W_WEIGHTS


def _is_homogeneous_matrix(M, source_degs, target_degs, arrow_weight):
    for r,row in enumerate(M):
        for c,val in enumerate(row):
            if val and target_degs[r] != source_degs[c] + arrow_weight:
                return False
    return True


def check_module_relations(name):
    X=MODULES[name]
    d1,d2,d3=map(len,X["deg"])
    for i,M in enumerate(X["A"]):
        assert _is_homogeneous_matrix(M,X["deg"][0],X["deg"][1],A_WEIGHTS[i])
    for j,M in enumerate(X["B"]):
        assert _is_homogeneous_matrix(M,X["deg"][1],X["deg"][2],B_WEIGHTS[j])
    for ell,row in enumerate(REL):
        total=zeros(d3,d1)
        for j in range(5):
            for i in range(4):
                c=row[j*4+i]
                if c:
                    total=matadd(total,matmul(X["B"][j],X["A"][i]),scaleB=c)
        assert all(v==0 for rr in total for v in rr), (name,ell,total)
    return True


def alpha_matrix(name):
    """U tensor X1 -> X2, basis ordered by a_i then X1 basis."""
    X=MODULES[name]
    cols=[]
    for i in range(4):
        for x in range(len(X["deg"][0])):
            cols.append([X["A"][i][r][x] for r in range(len(X["deg"][1]))])
    return columns_to_matrix(cols)


def gamma_matrix(name):
    """W tensor X1 -> X3 using the free path basis of W."""
    X=MODULES[name]
    cols=[]
    from algebra import W_BASIS_PATHS
    for j,i in W_BASIS_PATHS:
        BA=matmul(X["B"][j],X["A"][i])
        for x in range(len(X["deg"][0])):
            cols.append([BA[r][x] for r in range(len(X["deg"][2]))])
    return columns_to_matrix(cols)


def beta_matrix(name,p=P):
    """V tensor ker(alpha) -> W tensor X1 over F_p."""
    X=MODULES[name]
    n1=len(X["deg"][0])
    A=alpha_matrix(name)
    L=nullspace_modp(A,p)
    # coordinates in W tensor X1: W-basis major, then X1 basis
    cols=[]
    for j in range(5):
        for lvec in L:
            out=[0]*(13*n1)
            for i in range(4):
                q=quotient_vector_modp(j*4+i,p)
                for x in range(n1):
                    coeff=lvec[i*n1+x] % p
                    if coeff:
                        for widx,qc in enumerate(q):
                            out[widx*n1+x]=(out[widx*n1+x]+coeff*qc)%p
            cols.append(out)
    return columns_to_matrix(cols), len(L)


def verify_syzygy_ranks():
    expected={"E":(2,1,38,10,12),"F":(1,1,12,3,3),"G":(2,4,9,2,1)}
    report={}
    for name in ["E","F","G"]:
        check_module_relations(name)
        A=alpha_matrix(name); G=gamma_matrix(name); B,Ldim=beta_matrix(name,P)
        ra,rg,rb=rank_modp(A,P),rank_modp(G,P),rank_modp(B,P)
        assert all(c % P==0 for row in matmul(G,B) for c in row)
        assert ra==len(A) and rg==len(G)
        assert rb==len(G[0])-rg
        Ndim=(5*Ldim)-rb
        got=(ra,rg,rb,Ldim,Ndim)
        assert got==expected[name], (name,got,expected[name])
        report[name]={"rank_alpha":ra,"rank_gamma":rg,"rank_beta":rb,"dim_L":Ldim,"dim_N":Ndim}
    return report


==> anc/run_all.py <==
#!/usr/bin/env python3
"""Run all reproducible checks used in the core theorem."""
from pprint import pprint
from algebra import verify_algebra
from modules import verify_syzygy_ranks
from ext_complexes import verify_all_ext
from ambient_hh import verify_ambient_hh
from inverse_serre import verify_inverse_serre
from characters import verify_characters, verify_regrading


def main():
    if not __debug__:
        raise RuntimeError("Run without -O: verification requires assertions.")
    print("[1/6] Algebra / relation quotient")
    pprint(verify_algebra())
    print("\n[2/6] Module relations and syzygy ranks")
    pprint(verify_syzygy_ranks())
    print("\n[3/6] Ext complexes")
    ext=verify_all_ext()
    for pair,data in ext.items(): print(pair,data)
    print("\n[4/6] Ambient Hochschild blocks")
    H,table=verify_ambient_hh()
    print("HH(A):",[repr(x) for x in H])
    for w in sorted(table): print("w=",w,"data=",table[w])
    print("\n[5/6] Inverse-Serre complexes over Q")
    _,inverse=verify_inverse_serre()
    print("Projective Hom cross-checks: all nine Ext pairs passed.")
    for pair,data in inverse.items(): print(pair,data)
    print("\n[6/6] Cartan cross-check / residual HH / regrading")
    f,v,rows=verify_characters()
    print("f characters:"); pprint({k:repr(x) for k,x in f.items()})
    print("v characters:"); pprint({k:repr(x) for k,x in v.items()})
    print("residual rows:")
    for p in range(6): print(p,repr(rows[p]))
    print("regraded endpoints m=-8..8:"); pprint(verify_regrading())
    print("Endpoint inequalities and multiplicities verified for every integer m.")
    print("\nALL REPRODUCIBLE CHECKS PASSED.")

if __name__=="__main__":
    main()

